SAGE: using CubeSats for Gravitational Wave Detection

SAGE (SagnAc interferometer for Gravitational wavE) is a fast track project for a space observatory based on multiple 12-U CubeSats in geostationary orbit. The objective of this project is to create a Sagnac interferometer with 73000 km circular arms. The geometry of the interferometer makes it especially sensitive to circularly polarized gravitational waves at frequency close to 1 Hz. The nature of the Sagnac measurement makes it almost insensitive to position error, allowing spacecrafts in ballistic trajectory. The light source and recombination units of the interferometer are based on compact fibered technologies, without the need of an optical bench. The main limitation would come from non-gravitational acceleration of the spacecraft. However, conditionally upon our ability to post-process the effect of solar wind, solar pressure and thermal expansion, we would detect gravitational waves with strains down to 10^-21 over a few days of observation.

==> Transmission.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Jun  7 15:20:39 2018

@author: slacour
"""


from numpy import *
from matplotlib.pyplot import *
from astropy.io import fits
from scipy.linalg import pinv2
from glob import glob

Rayon_pupil=50
Npixel_pupil=64*2*4
pixel_size=Rayon_pupil/Npixel_pupil*1e-3 # m
Overshot=4*16//4
N=Overshot*Npixel_pupil
far_field=1/pixel_size*0.7e8*1.55e-6
pixel_champ=far_field/N
xi=linspace(-Overshot*Rayon_pupil,Overshot*Rayon_pupil,N)
yi=linspace(-Overshot*Rayon_pupil,Overshot*Rayon_pupil,N)
x=(xi+yi[:,None]*0).ravel()
y=(xi*0+yi[:,None]).ravel()
r=sqrt(x**2+y**2)
Image=r<Rayon_pupil
Image&=abs(y)>1
Image&=x<50-7.5
Image&=~((x>-50+24)&(x<-50+24+7))
Image&=r>18
Image&=sqrt((x+51-18*2)**2+y**2)>18
Image&=~((x>-51+18*2)&(x<0)&(abs(y)<18))

Transmission=[]
Injection=[]
sigma_range=linspace(10,100,30+1)
Image2=Image*1./sqrt(sum(Image**2))


for sigma in sigma_range:
    Gaus=exp(-r**2/sigma**2)
    Gaus/=sqrt(sum(Gaus**2))
    
    a=sum((Image*Gaus)**2)
    b=sum(Image2*Gaus)**2
    print(sigma,a)
    print(sigma,b)
    Transmission.append(a)
    Injection.append(b)
    
sigma=0.98*50
Gaus=exp(-r**2/sigma**2)
Gaus/=sqrt(sum(Gaus**2))

fig=figure(1)
clf()
fig.add_subplot(121)
im=imshow((Image*Gaus/max(Gaus)).reshape(N,N)[N//2-N//(2*Overshot):N//2+N//(2*Overshot),N//2-N//(2*Overshot):N//2+N//(2*Overshot)],extent=(-75,75,-75,75))
ylabel("Y (millimeters)")
xlabel("X (millimeters)")
colorbar(im)
fig.add_subplot(122)
plot(sigma_range/50,Transmission,label="Output flux")
plot(sigma_range/50,Injection,label="Injection ratio")
plot(sigma_range/50,array(Injection)*array(Transmission),'k')
smax=array(sigma_range)[array(array(Injection)*array(Transmission)).argmax()]/50
plot(smax*ones(2),[0,1],'k--')
xlabel("NA fiber/NA optic")
ylabel("% of flux")
ylim([0,0.69])
xlim([0,2])
legend()
tight_layout()
#savefig("Injection.pdf")
#
#fftImage=abs(fft.fft2((Image*Gaus).reshape(N,N)))**2
#fftImage/=sum(fftImage)
#fftImage/=pixel_champ*pixel_champ
#
#
#figure(1)
#clf()
#plot(fft.fftshift(fftImage[0]))
#plot(fft.fftshift(fftImage[:,0]))

